Non-geometric distance-regular graphs of diameter at least $3$ with smallest eigenvalue at least $-3$

In this paper, we classify non-geometric distance-regular graphs of diameter at least $3$ with smallest eigenvalue at least $-3$. This is progress towards what is hoped to be an eventual complete classification of distance-regular graphs with smallest eigenvalue at least $-3$, analogous to existing classification results available in the case that the smallest eigenvalue is at least $-2$.

==> Graphs.py <==
from math import floor, ceil, isclose
import csv
import numpy as np


def D3():
    returnlist = []
    for a_1 in range(0, 111):
        print("checking " + str(a_1) + '/110')
        min_k = ceil(2 * a_1 + 3)
        max_k = floor(3 * (a_1 + 1))
        for k_1 in range(min_k, max_k + 1):
            if (k_1 * a_1) % 2 == 0:
                b_1 = k_1 - a_1 - 1
                c_1 = 1
                c_min = ceil(min(1 / 5 * (a_1 + 6), 1 / 4 * (a_1 + 2)))
                c_max = floor((3 * a_1 + 8 - k_1) / 2)
                for c_2 in range(c_min, c_max + 1):
                    k_2 = k_1 * b_1 / c_2
                    if k_2.is_integer():
                        max_b_2 = b_1 + c_2 - a_1 - 3
                        for b_2 in range(1, max_b_2 + 1):
                            a_2 = k_1 - b_2 - c_2
                            if (k_2 * a_2) % 2 == 0:
                                min_c_3 = 2 * c_2 - 1
                                for c_3 in range(min_c_3, k_1 + 1):
                                    k_3 = k_1 * b_1 * b_2 / (c_2 * c_3)
                                    a_3 = k_1 - c_3
                                    if k_3.is_integer() and (k_3 * a_3) % 2 == 0:
                                        if c_1 - b_1 >= -k_1 + a_1 + 2 and \
                                                c_2 - b_2 >= c_1 - b_1 + a_1 + 2 and \
                                                c_3 >= c_2 - b_2 + a_1 + 2 and \
                                                k_1 <= 3 * a_1 + 8 - 2 * c_2 and \
                                                (3 * a_1 + 9) * (a_2 + 3) - 3 * b_1 * c_2 > 0:
                                            returnlist.append([k_1, a_1, c_2, b_2, c_3])

    return returnlist


def D4():
    final = input('up to?')
    returnlist = []
    for a_1 in range(0, int(final)+1):
        print("checking " + str(a_1) + '/' + final)
        min_k = ceil(2 * a_1 + 3)
        max_k = floor(3 * (a_1 + 1))
        for k_1 in range(min_k, max_k + 1):
            if (k_1 * a_1) % 2 == 0:
                b_1 = k_1 - a_1 - 1
                c_1 = 1
                c_min = ceil(min(1 / 5 * (a_1 + 6), 1 / 4 * (a_1 + 2)))
                c_max = floor((3 * a_1 + 8 - k_1) / 2)
                for c_2 in range(c_min, c_max + 1):
                    k_2 = k_1 * b_1 / c_2
                    if k_2.is_integer():
                        max_b_2 = b_1 + c_2 - a_1 - 3
                        for b_2 in range(1, max_b_2 + 1):
                            if b_2 >= c_2:
                                a_2 = k_1 - b_2 - c_2
                                if (k_2 * a_2) % 2 == 0:
                                    min_c_3 = 2 * c_2 - 1
                                    for c_3 in range(min_c_3, k_1 + 1):
                                        k_3 = k_1 * b_1 * b_2 / (c_2 * c_3)
                                        if k_3.is_integer():
                                            for b_3 in range(1, b_2 + 1):
                                                a_3 = k_1 - b_3 - c_3
                                                if (k_3 * a_3) % 2 == 0:
                                                    for c_4 in range(c_3, k_1+1):
                                                        a_4 = k_1 - c_4
                                                        k_4 = k_3 * b_3 / c_4
                                                        if k_4.is_integer() and (k_4 * a_4) % 2 == 0:
                                                            if c_1 - b_1 >= -k_1 + a_1 + 2 and \
                                                                    c_2 - b_2 >= c_1 - b_1 + a_1 + 2 and \
                                                                    c_3 - b_3 >= c_2 - b_2 + a_1 + 2 and \
                                                                    c_4 >= c_3 - b_3 + a_1 + 2 and \
                                                                    k_1 <= 3 * a_1 + 8 - 2 * c_2 and \
                                                                    (3 * a_1 + 9) * (a_2 + 3) - 3 * b_1 * c_2 > 0:
                                                                returnlist.append([k_1, a_1, c_2, b_2, c_3, b_3, c_4])

    return returnlist

def eigenvalue(list):
    returnlist = []
    for i in range(len(list)):
        print("finding eigenvalue for" + str(i) + " / " + str(len(list)))
        k = list[i][0]
        a_1 = list[i][1]
        c_2 = list[i][2]
        b_2 = list[i][3]
        c_3 = list[i][4]
        b_1 = k - a_1 - 1
        matrix = [[-1, b_1, 0],
                  [1, k-b_1-c_2, b_2],
                  [0, c_2, k-b_2-c_3]]
        w, v = np.linalg.eig(matrix)                            # w are eigenvalues
        exists = False
        eigenlist = []
        for j in range(len(w)):
            number = round(w[j])
            if (-1 - number)*(k-b_1-c_2-number)*(k-b_2-c_3-number) - (-1-number)*b_2*c_2 - b_1*(k-b_2-c_3-number) == 0:
                eigenlist.append(number)
                exists = True
            else:
                eigenlist.append(w[j])
        between = True
        if exists:
            for l in eigenlist:
                if not (-k <= l <= k) or not l >= -3:
                    between = False
                    break
        if between and exists:
            item = [k, a_1, c_2, b_2, c_3, eigenlist[0], eigenlist[1], eigenlist[2]]
            returnlist.append(item)

    return returnlist


def eigenvalue_d4(list):
    returnlist = []
    for i in range(len(list)):
        print("finding eigenvalue for" + str(i) + " / " + str(len(list)))
        k = list[i][0]
        a_1 = list[i][1]
        b_1 = k - a_1 - 1
        c_2 = list[i][2]
        b_2 = list[i][3]
        c_3 = list[i][4]
        b_3 = list[i][5]
        c_4 = list[i][6]
        matrix = [[-1, b_1, 0, 0],
                  [1, k-b_1-c_2, b_2, 0],
                  [0, c_2, k-b_2-c_3, b_3],
                  [0, 0, c_3, k-b_3-c_4]]
        eigenlist, v = np.linalg.eig(matrix)                            # w are eigenvalues
        between = True
        for l in eigenlist:
            if not (-k <= l <= k):
                between = False
                break
        if between:
            # checks for eigenvalues?
            # check for int
            has_int = False
            for e in eigenlist:
                if isclose(e, round(e), abs_tol=0.000001):
                    has_int = True
                    break
            item = [k, a_1, c_2, b_2, c_3, b_3, c_4, eigenlist[0], eigenlist[1], eigenlist[2], eigenlist[3], has_int]
            returnlist.append(item)

    return returnlist


def multiplicity(list):
    returnlist = []
    for i in range(len(list)):
        print("finding multiplicity for " + str(i) + "/" + str(len(list)))
        k = list[i][0]
        a_1 = list[i][1]
        c_2 = list[i][2]
        b_2 = list[i][3]
        c_3 = list[i][4]
        a_2 = k - b_2 - c_2
        b_1 = k - a_1 - 1                # c_1=1 b_3=0
        a_3 = k - c_3
        k_0 = 1
        k_1 = k
        k_2 = k * b_1 / c_2
        k_3 = k * b_1 * b_2 / (c_2 * c_3)
        ev1 = list[i][5]
        ev2 = list[i][6]
        ev3 = list[i][7]
        if isclose(int(ev1), ev1, abs_tol=0.0000001):
            ev1 = int(ev1)
        if isclose(int(ev2), ev2, abs_tol=0.0000001):
            ev2 = int(ev2)
        if isclose(int(ev3), ev3, abs_tol=0.0000001):
            ev3 = int(ev3)
        if ev1 >= -3 and ev2 >= -3 and ev3 >= -3:
            has_int = True
            comparator = 0
            for j in range(5, 8):
                v = 1 + k_1 + k_2 + k_3
                v_0 = 1
                v_1 = list[i][j]/k
                v_2 = (list[i][j]*v_1 - a_1*v_1 - v_0)/b_1
                v_3 = (list[i][j]*v_2 - a_2*v_2 - c_2*v_1)/b_2
                m = v / (v_0 ** 2 * k_0 + v_1 ** 2 * k_1 + v_2 ** 2 * k_2 + v_3 ** 2 * k_3)
                if not isclose(round(m), m, abs_tol=0.0000001):
                    has_int = False
                    break
                else:
                    list[i][j] = list[i][j]/1.0
                    if not list[i][j].is_integer():
                        if comparator == 0:
                            comparator = m
                        else:
                            if not isclose(comparator, m, abs_tol=0.0000001):
                                has_int = False
                                break
                round_m = round(m, 5)
                round_e = round(list[i][j], 5)
                string = str(round_e) + "|" + str(round_m)
                list[i][j] = string


            if has_int:

                item = []
                for k in list[i]:
                    item.append(k)
                returnlist.append(item)

    return returnlist


def multiplicity_d4(list):
    returnlist = []
    for i in range(len(list)):
        print("finding multiplicity for " + str(i) + "/" + str(len(list)))
        k = list[i][0]
        a_1 = list[i][1]
        c_2 = list[i][2]
        b_2 = list[i][3]
        c_3 = list[i][4]
        b_3 = list[i][5]
        c_4 = list[i][6]
        a_2 = k - b_2 - c_2
        b_1 = k - a_1 - 1                # c_1=1 b_3=0
        a_3 = k - c_3 - b_3
        a_4 = k - c_4
        k_0 = 1
        k_1 = k
        k_2 = k * b_1 / c_2
        k_3 = k * b_1 * b_2 / (c_2 * c_3)
        k_4 = k_3*b_3/c_4
        ev1 = list[i][7]
        ev2 = list[i][8]
        ev3 = list[i][9]
        ev4 = list[i][10]
        if isclose(int(ev1), ev1, abs_tol=0.0000001):
            ev1 = int(ev1)
            list[i][7] = ev1
        if isclose(int(ev2), ev2, abs_tol=0.0000001):
            ev2 = int(ev2)
            list[i][8] = ev2
        if isclose(int(ev3), ev3, abs_tol=0.0000001):
            ev3 = int(ev3)
            list[i][9] = ev3
        if isclose(int(ev4), ev4, abs_tol=0.0000001):
            ev4 = int(ev4)
            list[i][10] = ev4
        intev = list[i][11]
        counter = 0
        if ev1 >= -3 and ev2 >= -3 and ev3 >= -3 and ev4 >= -3:
            multilist = []
            non_int = False
            for j in range(7, 11):
                v = 1 + k_1 + k_2 + k_3 + k_4
                v_0 = 1
                ev = list[i][j]
                v_1 = ev / k_1
                v_2 = (ev * v_1 - a_1 * v_1 - v_0) / b_1
                v_3 = (ev * v_2 - a_2 * v_2 - c_2 * v_1) / b_2
                v_4 = (ev * v_3 - a_3 * v_3 - c_3 * v_2) / b_3
                m = v / (v_0 ** 2 * k_0 + v_1 ** 2 * k_1 + v_2 ** 2 * k_2 + v_3 ** 2 * k_3 + v_4 ** 2 * k_4)
                if isclose(m, round(m), abs_tol=0.0001):
                    multilist.append(m)
                else:
                    non_int = True
                    break
            if intev and not non_int:
                for k in range(len(multilist)):
                    multilist[k] = round(multilist[k], 5)
                ev1 = round(ev1, 5)
                ev2 = round(ev2, 5)
                ev3 = round(ev3, 5)
                ev4 = round(ev4, 5)
                item = [k, a_1, c_2, b_2, c_3, b_3, c_4, str(ev1) + "|" + str(multilist[0]),
                        str(ev2) + "|" + str(multilist[1]), str(ev3) + "|" + str(multilist[2]),
                        str(ev4) + "|" + str(multilist[3])]
                returnlist.append(item)
            elif not intev and not non_int:
                # conjugate pair
                eigenlist = [ev1, ev2, ev3, ev4]
                for value1 in range(len(eigenlist)):
                    for value2 in range(len(eigenlist)):
                        if value1 == value2:
                            continue
                        else:
                            check = eigenlist[value1] + eigenlist[value2]
                            if isclose(round(check), check, abs_tol=0.0001):
                                if isclose(multilist[value1], multilist[value2], abs_tol=0.0001):
                                    for k in range(len(multilist)):
                                        multilist[k] = round(multilist[k], 5)
                                    ev1 = round(ev1, 5)
                                    ev2 = round(ev2, 5)
                                    ev3 = round(ev3, 5)
                                    ev4 = round(ev4, 5)
                                    item = [k, a_1, c_2, b_2, c_3, b_3, c_4, str(ev1) + "|" + str(multilist[0]),
                                            str(ev2) + "|" + str(multilist[1]), str(ev3) + "|" + str(multilist[2]),
                                            str(ev4) + "|" + str(multilist[3])]
                                    returnlist.append(item)
                                    counter += 1

    #print('non-int ev = ' + str(counter))
    return returnlist

if __name__ == "__main__":
    execute = input()
    if execute == 'd3':
        list = D3()
        graphs = len(list)
        list = eigenvalue(list)
        eigenvalues = len(list)
        list = multiplicity(list)
        multiplicities = len(list)
        print('graphs = ' + str(graphs))
        print('eigenvalues = ' + str(eigenvalues))
        print('multiplicities = ' + str(multiplicities))

        with open('Exact Multiplicity Comparison.csv', 'w', newline='') as output:
            file_writer = csv.writer(output)
            file_writer.writerow(
                ['k', 'a_1', 'c_2', 'b_2', 'c_3', 'e1 | multiplicity', 'e2 | multiplicity', 'e3 | multiplicity'])
            for row in list:
                file_writer.writerow(row)
    elif execute == 'd4':
        list = D4()
        graphs = len(list)
        list = eigenvalue_d4(list)
        eigenvalues = len(list)
        list = multiplicity_d4(list)
        multiplicities = len(list)
        print('graphs = ' + str(graphs))
        print('eigenvalues = ' + str(eigenvalues))
        print('multiplicities = ' + str(multiplicities))

        with open('D4.csv', 'w', newline='') as output:
            file_writer = csv.writer(output)
            file_writer.writerow(
                ['k', 'a_1', 'c_2', 'b_2', 'c_3', 'b_3', 'c_4', 'e1 | multiplicity', 'e2 | multiplicity',
                 'e3 | multiplicity', 'e4 | multiplicity'])
            for row in list:
                file_writer.writerow(row)

